Symmetries of all lines in monolayer crystals

As "2D" materials (i.e. materials just a few atoms thick) continue to gain prominence, understanding their symmetries is critical for unlocking their full potential. In this work, we present comprehensive tables that tabulate the rod group symmetries of all crystallographic lines in all 80 layer groups, which describe the symmetries of 2D materials. These tables are analogous to the scanning tables for space groups found in Volume E of the International Tables for Crystallography, but are specifically tailored for layer groups and their applications to 2D materials. This resource will aid in the analysis of line defects, such as domain walls, which play a crucial role in determining the properties and functionality of 2D materials.

==> anc/LayerScanningTablesProcessed.json <==
[
{
"group": {
"number": 1,
"symbol": "p1"
},
"table": [
{
"H": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 2,
"symbol": "p-1"
},
"table": [
{
"H": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 3,
"symbol": "p112"
},
"table": [
{
"H": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 4,
"symbol": "p11m"
},
"table": [
{
"H": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p11m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 5,
"symbol": "p11a"
},
"table": [
{
"H": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p11a",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"H": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "3",
"symbol": "p11b",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "2",
"symbol": "p11n",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
-1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 6,
"symbol": "p112/m"
},
"table": [
{
"H": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112/m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 7,
"symbol": "p112/a"
},
"table": [
{
"H": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112/a",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "3",
"symbol": "p112/b",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "2",
"symbol": "p112/n",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
-1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 8,
"symbol": "p211"
},
"table": [
{
"H": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p211",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p121",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 9,
"symbol": "p2_111"
},
"table": [
{
"H": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p2_111",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p12_11",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 10,
"symbol": "c211"
},
"table": [
{
"H": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "c211",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c121",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 11,
"symbol": "pm11"
},
"table": [
{
"H": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pm11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
},
{
"H": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p1m1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 12,
"symbol": "pb11"
},
"table": [
{
"H": {
"number": 12,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pb11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 12,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p1a1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 13,
"symbol": "cm11"
},
"table": [
{
"H": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c1m1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 14,
"symbol": "p2/m11"
},
"table": [
{
"H": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p2/m11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p12/m1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/m11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 15,
"symbol": "p2_1/m11"
},
"table": [
{
"H": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p2_1/m11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 12,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p12_1/m1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 16,
"symbol": "p2/b11"
},
"table": [
{
"H": {
"number": 16,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p2/b11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 16,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p12/a1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 17,
"symbol": "p2_1/b11"
},
"table": [
{
"H": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p2_1/b11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p12_1/a1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 18,
"symbol": "c2/m11"
},
"table": [
{
"H": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "c2/m11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 12,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c12/m1",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/m11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 7,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 19,
"symbol": "p222"
},
"table": [
{
"H": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p222",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 20,
"symbol": "p2_122"
},
"table": [
{
"H": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "p2_122",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 14,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p22_12",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 21,
"symbol": "p2_12_12_1"
},
"table": [
{
"H": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p2_12_12_1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 22,
"symbol": "c222"
},
"table": [
{
"H": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "c222",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 23,
"symbol": "pmm2"
},
"table": [
{
"H": {
"number": 23,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmm2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 24,
"symbol": "pma2"
},
"table": [
{
"H": {
"number": 24,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pma2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 24,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pbm2",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 25,
"symbol": "pba2"
},
"table": [
{
"H": {
"number": 25,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pba2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 26,
"symbol": "cmm2"
},
"table": [
{
"H": {
"number": 26,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmm2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 27,
"symbol": "pm2m"
},
"table": [
{
"H": {
"number": 27,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pm2m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
},
{
"H": {
"number": 27,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2mm",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmm2",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 28,
"symbol": "pm2_1b"
},
"table": [
{
"H": {
"number": 28,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pm2_1b",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 28,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2_1ma",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmc2_1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Odd p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Odd u, any v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Odd u, any v",
"c": "[u,v,0]",
"d": "Odd p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 29,
"symbol": "pb2_1m"
},
"table": [
{
"H": {
"number": 29,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pb2_1m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 29,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2_1am",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcm2_1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 30,
"symbol": "pb2b"
},
"table": [
{
"H": {
"number": 30,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pb2b",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 30,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2aa",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 16,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pcc2",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Odd p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Odd u, any v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Odd u, any v",
"c": "[u,v,0]",
"d": "Odd p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 31,
"symbol": "pm2a"
},
"table": [
{
"H": {
"number": 31,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pm2a",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
},
{
"H": {
"number": 31,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2mb",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 32,
"symbol": "pm2_1n"
},
"table": [
{
"H": {
"number": 32,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pm2_1n",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 32,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2_1mn",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 33,
"symbol": "pb2_1a"
},
"table": [
{
"H": {
"number": 33,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pb2_1a",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 33,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2_1ab",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 34,
"symbol": "pb2n"
},
"table": [
{
"H": {
"number": 34,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pb2n",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 34,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "p2an",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 35,
"symbol": "cm2m"
},
"table": [
{
"H": {
"number": 35,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm2m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 35,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c2mm",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmm2",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcm2_1",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 36,
"symbol": "cm2e"
},
"table": [
{
"H": {
"number": 36,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm2e",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 36,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c2me",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 16,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pcc2",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmc2_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v OR even u, odd v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 5,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
},
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 5,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p11b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 5,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p11n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
]
},
{
"group": {
"number": 37,
"symbol": "pmmm"
},
"table": [
{
"H": {
"number": 37,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmmm",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmmm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 38,
"symbol": "pmaa"
},
"table": [
{
"H": {
"number": 38,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pmaa",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 38,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pbmb",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/m11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 39,
"symbol": "pban"
},
"table": [
{
"H": {
"number": 39,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pban",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 13,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 40,
"symbol": "pmam"
},
"table": [
{
"H": {
"number": 40,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pmam",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcmm",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 40,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pbmm",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmm2",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 41,
"symbol": "pmma"
},
"table": [
{
"H": {
"number": 41,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pmma",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 41,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pmmb",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 42,
"symbol": "pman"
},
"table": [
{
"H": {
"number": 42,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pman",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 42,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pbmn",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/m11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 43,
"symbol": "pbaa"
},
"table": [
{
"H": {
"number": 43,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pbaa",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 16,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pcc2",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 43,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pbab",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 14,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 44,
"symbol": "pbam"
},
"table": [
{
"H": {
"number": 44,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pbam",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcm2_1",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 45,
"symbol": "pbma"
},
"table": [
{
"H": {
"number": 45,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "pbma",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmc2_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 45,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "pmab",
"standard_setting": false
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 12,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Any u, odd v",
"c": "[u,v,0]",
"d": "Odd q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 46,
"symbol": "pmmn"
},
"table": [
{
"H": {
"number": 46,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmmn",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 12,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 18,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 47,
"symbol": "cmmm"
},
"table": [
{
"H": {
"number": 47,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmmm",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmmm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 22,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pcmm",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 48,
"symbol": "cmme"
},
"table": [
{
"H": {
"number": 48,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmme",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
]
],
"d": [
[
0,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 22,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 48,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "cmme",
"standard_setting": true
},
"orientation": [
[
0,
1,
0
]
],
"d": [
[
-1,
0,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 21,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, even v OR even u, odd v",
"c": "[u,v,0]",
"d": "Even p,q OR odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Even p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u,v",
"c": "[u,v,0]/2",
"d": "Odd p,q",
"d_form": "[p,q,0]/2",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 49,
"symbol": "p4"
},
"table": [
{
"H": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 50,
"symbol": "p-4"
},
"table": [
{
"H": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 51,
"symbol": "p4/m"
},
"table": [
{
"H": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112/m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 52,
"symbol": "p4/n"
},
"table": [
{
"H": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "2",
"symbol": "p112/n",
"standard_setting": false
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112/a",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
0,
0
],
[
1,
0,
0
]
],
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 53,
"symbol": "p422"
},
"table": [
{
"H": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p222",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "c222",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 54,
"symbol": "p42_12"
},
"table": [
{
"H": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p2_12_12_1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 22,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "c222",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 14,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 13,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 55,
"symbol": "p4mm"
},
"table": [
{
"H": {
"number": 23,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmm2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 26,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmm2",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 56,
"symbol": "p4bm"
},
"table": [
{
"H": {
"number": 25,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pba2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 26,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "cmm2",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 18,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 57,
"symbol": "p-42m"
},
"table": [
{
"H": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p222",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 26,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmm2",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 58,
"symbol": "p-42_1m"
},
"table": [
{
"H": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p2_12_12_1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 26,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "cmm2",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 18,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 59,
"symbol": "p-4m2"
},
"table": [
{
"H": {
"number": 23,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmm2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "c222",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 60,
"symbol": "p-4b2"
},
"table": [
{
"H": {
"number": 25,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pba2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 22,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "c222",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 14,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 13,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 61,
"symbol": "p4/mmm"
},
"table": [
{
"H": {
"number": 37,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmmm",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmmm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"H": {
"number": 47,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmmm",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmmm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 22,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pcmm",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 62,
"symbol": "p4/nbm"
},
"table": [
{
"H": {
"number": 39,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pban",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 13,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 48,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmme",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
]
],
"d": [
[
-1,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 22,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 48,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "cmme",
"standard_setting": true
},
"orientation": [
[
1,
-1,
0
]
],
"d": [
[
1,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 21,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 63,
"symbol": "p4/mbm"
},
"table": [
{
"H": {
"number": 44,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pbam",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcm2_1",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 47,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "cmmm",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
],
[
1,
-1,
0
]
],
"d": [
[
-1,
1,
0
],
[
1,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcmm",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 20,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pmmm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 64,
"symbol": "p4/nmm"
},
"table": [
{
"H": {
"number": 46,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "pmmn",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 12,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 18,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 48,
"origin": [
"1/4",
"1/4",
0
],
"setting": "1",
"symbol": "cmme",
"standard_setting": true
},
"orientation": [
[
1,
1,
0
]
],
"d": [
[
-1,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 21,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 48,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmme",
"standard_setting": true
},
"orientation": [
[
1,
-1,
0
]
],
"d": [
[
1,
1,
0
]
],
"general": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2cm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 21,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pccm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 22,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "pmcm",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Odd u, odd v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/a",
"standard_setting": true
},
"general": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1c1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 7,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/c1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
},
{
"orientation": "Even u OR even v",
"c": "[u,v,0]",
"d": "Odd p,q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "3",
"origin": [
0,
0,
0
],
"symbol": "p112/b",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Even u, odd v",
"c": "[u,v,0]",
"d": "Even q",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"orientation": "Odd u, even v",
"c": "[u,v,0]",
"d": "Even p",
"d_form": "[pq0]",
"H": {
"number": 7,
"setting": "2",
"origin": [
0,
0,
0
],
"symbol": "p112/n",
"standard_setting": false
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 3,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
]
},
{
"group": {
"number": 65,
"symbol": "p3"
},
"table": [
{
"H": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
],
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 66,
"symbol": "p-3"
},
"table": [
{
"H": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
],
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 67,
"symbol": "p312"
},
"table": [
{
"H": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c121",
"standard_setting": false
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "c211",
"standard_setting": true
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 68,
"symbol": "p321"
},
"table": [
{
"H": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "c211",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 8,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 9,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c121",
"standard_setting": false
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 69,
"symbol": "p3m1"
},
"table": [
{
"H": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c1m1",
"standard_setting": false
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 70,
"symbol": "p31m"
},
"table": [
{
"H": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c1m1",
"standard_setting": false
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pm11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 5,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pc11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm11",
"standard_setting": true
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 1,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 71,
"symbol": "p-31m"
},
"table": [
{
"H": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c12/m1",
"standard_setting": false
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/m11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 7,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "c2/m11",
"standard_setting": true
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 12,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 72,
"symbol": "p-3m1"
},
"table": [
{
"H": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "c2/m11",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 11,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p112/m",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 12,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p112_1/m",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c12/m1",
"standard_setting": false
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2/m11",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 7,
"origin": [
0,
0,
"1/4"
],
"setting": "abc",
"symbol": "p2/c11",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 2,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p-1",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 2,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p-1",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 73,
"symbol": "p6"
},
"table": [
{
"H": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
],
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 74,
"symbol": "p-6"
},
"table": [
{
"H": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p11m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
],
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 75,
"symbol": "p6/m"
},
"table": [
{
"H": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p112/m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
0,
1,
0
],
[
-1,
0,
0
],
[
-1,
0,
0
],
[
1,
0,
0
],
[
0,
1,
0
],
[
-1,
0,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 76,
"symbol": "p622"
},
"table": [
{
"H": {
"number": 22,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "c222",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
],
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p211",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 13,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 14,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p222_1",
"standard_setting": true
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 77,
"symbol": "p6mm"
},
"table": [
{
"H": {
"number": 26,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmm2",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
],
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 10,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p11m",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pm2m",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 19,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pc2m",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 3,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112",
"standard_setting": true
},
"general": {
"number": 1,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "p1",
"standard_setting": true
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 3,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p121",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
},
{
"group": {
"number": 78,
"symbol": "p-6m2"
},
"table": [
{
"H": {
"number": 35,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm2m",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
},
{
"H": {
"number": 35,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c2mm",
"standard_setting": false
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmm2",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcm2_1",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 79,
"symbol": "p-62m"
},
"table": [
{
"H": {
"number": 35,
"origin": [
0,
0,
0
],
"setting": "b",
"symbol": "c2mm",
"standard_setting": false
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
]
],
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 15,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmm2",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 17,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "pcm2_1",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
},
{
"H": {
"number": 35,
"origin": [
0,
0,
0
],
"setting": "a",
"symbol": "cm2m",
"standard_setting": true
},
"orientation": [
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[s, (s+1/2)]",
"special": []
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 4,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p11m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "s",
"special": []
}
]
},
{
"group": {
"number": 80,
"symbol": "p6/mmm"
},
"table": [
{
"H": {
"number": 47,
"origin": [
0,
0,
0
],
"setting": "1",
"symbol": "cmmm",
"standard_setting": true
},
"orientation": [
[
1,
0,
0
],
[
0,
1,
0
],
[
1,
1,
0
],
[
1,
-1,
0
],
[
1,
2,
0
],
[
2,
1,
0
]
],
"d": [
[
1,
2,
0
],
[
-2,
-1,
0
],
[
-1,
1,
0
],
[
1,
1,
0
],
[
-1,
0,
0
],
[
0,
1,
0
]
],
"general": {
"number": 18,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "p2mm",
"standard_setting": true
},
"general_linear_orbit": "[+/- s, (1/2 +/- s)]",
"special": [
{
"rod": {
"number": 20,
"origin": [
0,
0,
0
],
"setting": "abc",
"symbol": "pmmm",
"standard_setting": true
},
"s": [
0,
"1/2"
],
"linear_orbit": "[0, 1/2]"
},
{
"rod": {
"number": 22,
"origin": [
0,
0,
"1/4"
],
"setting": "bac",
"symbol": "pcmm",
"standard_setting": false
},
"s": [
"1/4",
"3/4"
],
"linear_orbit": "[1/4, 3/4]"
}
]
}
],
"auxiliary": [
{
"orientation": "Any u,v",
"c": "[u,v,0]",
"d": "Any p,q",
"d_form": "[pq0]",
"H": {
"number": 6,
"setting": "1",
"origin": [
0,
0,
0
],
"symbol": "p112/m",
"standard_setting": true
},
"general": {
"number": 4,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p1m1",
"standard_setting": false
},
"general_linear_orbit": "[s, -s]",
"special": [
{
"rod": {
"number": 6,
"origin": [
0,
0,
0
],
"setting": "bac",
"symbol": "p12/m1",
"standard_setting": false
},
"s": [
0,
"1/2"
],
"linear_orbit": "0, 1/2"
}
]
}
]
}
]
